Towards a first design of a Newtonian-noise cancellation system for Advanced LIGO

Newtonian gravitational noise from seismic fields is predicted to be a limiting noise source at low frequency for second generation gravitational-wave detectors. Mitigation of this noise will be achieved by Wiener filtering using arrays of seismometers deployed in the vicinity of all test masses. In this work, we present optimized configurations of seismometer arrays using a variety of simplified models of the seismic field based on seismic observations at LIGO Hanford. The model that best fits the seismic measurements leads to noise reduction limited predominantly by seismometer self-noise. A first simplified design of seismic arrays for Newtonian-noise cancellation at the LIGO sites is presented, which suggests that it will be sufficient to monitor surface displacement inside the buildings.

==> compile.sh <==

pdflatex optimization.tex
bibtex optimization
pdflatex optimization.tex
pdflatex optimization.tex

#rm optimization.aux
#rm optimization.log
#rm optimization.bbl
#rm optimization.blg
#rm optimization.out
#rm optimization.tex~

cp optimization.pdf ~/public_html/



